Exact Tightness for Single-Sample Max-Prob Prophet Secretary and the Two-Sided Game of Googol

We determine the exact worst-case optimal winning probability (uniformly over finite $n \ge 1$) of pairwise-comparison algorithms for the Single-Sample Max-Prob Prophet Secretary problem and the Two-Sided Game of Googol. In the former, $n$ independent values $X_1, \dots, X_n$ from unknown distributions $D_1, \dots, D_n$ arrive in uniformly random order; given one offline sample $Y_i \sim D_i$ per distribution, the goal is to irrevocably select $\max_i X_i$. In the harder Two-Sided Game of Googol (Correa, Cristi, Epstein, and Soto, SODA 2020), an adversary pairs $2n$ distinct numbers into $n$ cards, each flipped independently and uniformly into sample $Y_k$ and online value $X_k$, arriving in random order. Nuti and Vondrak (SODA 2023) proved that no pairwise-comparison algorithm can exceed the Campbell--Samuels constant $\gamma = 0.502409776604\dots$ uniformly over $n$, and gave Block-Rank achieving $0.5009$ in general (and $\gamma$ asymptotically under a "no-superstars" assumption). We close this gap completely with Flip-Sign Block-Rank, a 1-bit modification scaling the threshold from $c_j$ to $\frac{7}{10} c_j$ ($j \ge 2$) whenever $X_k < Y_k$. We prove that for every finite $n \ge 1$ and every instance of both problems, Flip-Sign Block-Rank wins with probability strictly greater than $\gamma$, matching the uniform upper bound to exact tightness. Our computer-assisted proof reduces all finite instances to a two-dimensional inequality $B(v, s) > 0$ ($s \ge 1, v \ge 2s$) via dummy-card coupling, a non-monotone threshold lower bound, and pair-completion telescoping. All cases $s \ge 2$ and $s = 1, v \ge 26$ are proved analytically via two superharmonic Pascal-walk potentials, while the $24$ base cases ($s = 1, 2 \le v \le 25$) are certified using exact rational and outward-rounded IEEE-754 interval arithmetic.

==> anc/README.txt <==
Ancillary Verification Script for:
"Exact Tightness for Single-Sample Max-Prob Prophet Secretary and the Two-Sided Game of Googol"
Author: Dongchen Li (The University of Hong Kong)

File:
  anc/verify_single_sample.py

Requirements:
  - Python 3 (standard library: fractions, math, sys, time)
  - NumPy (uses np.nextafter)
  - Standard IEEE-754 binary64 arithmetic with round-to-nearest-even and gradual underflow
  - Tested on Python 3.14.6 and NumPy 2.4.3 (~0.2s runtime)

Usage (from the unpacked archive root):
  python3 -O anc/verify_single_sample.py

What this script checks:
  1. Startup IEEE-754 binary64, active round-to-nearest-even, subnormal arithmetic, and np.nextafter sanity checks.
  2. Outward-rounded enclosures [c_j.lo, c_j.hi] for the Campbell-Samuels thresholds c_1, ..., c_26
     (max width certified < 2.01e-13) via finite partial sums of g_j(y) plus a geometric tail bound.
  3. Lemma 4.1 threshold inequalities (c_1 < 0.72, c_2 < 1/2, c_3 < 2/5, alpha < 1.61 via a 29-term
     positive partial sum, and exact rational Taylor bound exp(1.00625) < 2.74 < 3) plus Proposition 4.3
     thresholds (c_21 < 0.073, a_21 > 0.97, 26*c_25 > 1.59).
  4. Proposition 4.2 (s >= 2): exact rational superharmonicity checks for r = 2..6 and r >= 7.
  5. Proposition 4.3 (s = 1): Pascal boundary checks pos_0(k) > (1/2)*M(k-1,2) for k = 4, 5, 6,
     pos_u(4) > (1/2)*M(2,3), and exact rational bound for k >= 5.
  6. Proposition 4.3 (s = 1, v >= 26): base inequality at v = 26 (> +0.0184105) and strict positivity
     of all four inner factors (t = 1..4).
  7. Proposition 4.3 (s = 1, 2 <= v <= 25): all 24 finite base inequalities B_lb(v) > 0, with an
     independent cross-check of D_{k,1} via direct binomial tails q(k,m,r), printing provably
     downward-truncated decimal lower bounds matching Table 1 of main.tex.


==> anc/verify_single_sample.py <==
import math
import sys
import time
from fractions import Fraction
import numpy as np

# ==============================================================================
# STANDALONE OUTWARD-ROUNDED IEEE-754 INTERVAL VERIFIER FOR:
# "Exact Tightness for Single-Sample Max-Prob Prophet Secretary and the
#  Two-Sided Game of Googol"
# ==============================================================================
# Dependencies: Python 3 (`fractions.Fraction`, `math.comb`, `math.factorial`,
# `math.isfinite`) and NumPy (`np.nextafter`). Tested on Python 3.14.6 and
# NumPy 2.4.3.
# Platform assumptions: standard IEEE-754 binary64 arithmetic with
# round-to-nearest-even and gradual underflow, plus exact `np.nextafter`.
# Startup sanity checks test representative round-to-nearest-even operations,
# subnormal arithmetic, and `np.nextafter` behavior. All checks raise
# `ValueError` explicitly (safe under `python3 -O`, zero reliance on `assert`,
# `libm` transcendental functions, `math.fsum`, or `mpmath`).
#
# Finite numerical certificates checked by this script:
#   1. Outward-rounded enclosures [c_j.lo, c_j.hi] for Campbell-Samuels roots
#      c_1, ..., c_26 (max width certified < 2.01e-13), via finite partial sums
#      of g_j(y) plus a rigorous geometric tail bound.
#   2. Lemma 4.1 threshold bounds: c_1 < 72/100, c_2 < 1/2, c_3 < 2/5,
#      alpha < 161/100 (29-term positive partial sum), exact rational Taylor
#      bound exp(1.00625) < 274/100 < 3; plus Proposition 4.3 thresholds
#      c_21 < 73/1000, a_21 > 97/100, and 26*c_25 > 159/100.
#   3. Proposition 4.2 (s >= 2): exact rational superharmonicity checks for
#      r = 2..6 and r = 7 (with beta = 7/10, a_2 > 10/13, rho_j > 3/4).
#   4. Proposition 4.3 (s = 1): Pascal boundary checks pos_0(k) > (1/2)*M(k-1,2)
#      for k = 4, 5, 6; pos_u(4) > (1/2)*M(2,3); and exact rational k >= 5 bound.
#   5. Proposition 4.3 (s = 1, v >= 26): base inequality at v = 26 (> 0.0184105)
#      and strict positivity of all four inner factors (t = 1..4).
#   6. Proposition 4.3 (s = 1, 2 <= v <= 25): all 24 finite base inequalities
#      B_lb(v) > 0, with independent cross-check of dphi[k] via direct q(k,m,r),
#      and directed downward decimal output matching Table 1 of main.tex.
# ==============================================================================


def check(cond, msg):
    if not cond:
        raise ValueError(f"VERIFICATION FAILED: {msg}")


def is_exact_int(x):
    return type(x) is int


def verify_platform_ieee754():
    """Sanity-check IEEE-754 binary64 arithmetic, active rounding mode, subnormals, and np.nextafter."""
    check(sys.float_info.radix == 2 and sys.float_info.mant_dig == 53, "Requires IEEE-754 binary64")
    # Active round-to-nearest-even sanity checks (rejects FE_UPWARD / FE_DOWNWARD / FE_TOWARDZERO)
    u53 = 2.0 ** -53
    u52 = 2.0 ** -52
    u54 = 2.0 ** -54
    check((1.0 + u53) == 1.0, "Active rounding mode failed tie-to-even check (1 + 2^-53)")
    check(((1.0 + u52) + u53) == (1.0 + 2.0 * u52), "Active rounding mode failed tie-to-even check (1+2^-52 + 2^-53)")
    check((-(1.0 + u53)) == -1.0 and ((-1.0) - u53) == -1.0, "Active rounding mode failed negative tie-to-even check")
    check((1.0 - u54) == 1.0 and ((-1.0) + u54) == -1.0, "Active rounding mode failed nearest-rounding check")
    # Arithmetic gradual underflow (subnormal arithmetic) sanity checks
    min_norm = 2.0 ** -1022
    half_min = min_norm / 2.0
    check(half_min > 0.0 and half_min == 2.0 ** -1023, "Gradual underflow arithmetic check failed")
    check(float(np.nextafter(0.0, 1.0)) > 0.0, "Requires positive subnormal via np.nextafter")
    check(float(np.nextafter(0.0, -1.0)) < 0.0, "Requires negative subnormal via np.nextafter")
    check(float(np.nextafter(1.0, 2.0)) == 1.0 + u52, "Unexpected ULP above 1.0")
    check(float(np.nextafter(1.0, 0.0)) == 1.0 - u53, "Unexpected ULP below 1.0")


def fmt_dec_directed(x, sig_digits, direction):
    """
    Convert positive finite binary64 float or exact Fraction `x > 0` to a decimal
    string `d.dddddd e+-ee` with `sig_digits` significant digits that is PROVABLY
    <= x (direction='down') or >= x (direction='up'), verified by exact Fraction comparison!
    """
    if isinstance(x, Fraction):
        q = x
        check(q > 0, f"Expected positive Fraction, got {q}")
        xf = float(q)
        check(math.isfinite(xf) and xf > 0.0, f"Out-of-range Fraction for log10 estimate: {q}")
    else:
        check(math.isfinite(x) and x > 0.0, f"Expected positive finite float, got {x}")
        q = Fraction(x)
        xf = x
    check(is_exact_int(sig_digits) and sig_digits >= 2, f"Invalid sig_digits={sig_digits}")
    check(direction in ("down", "up"), f"Invalid direction={direction}")
    exp = int(math.floor(math.log10(xf)))
    # Adjust exp exactly using Fraction powers of 10
    p10 = Fraction(10) ** exp
    while q < p10:
        exp -= 1
        p10 = Fraction(10) ** exp
    while q >= p10 * 10:
        exp += 1
        p10 = Fraction(10) ** exp
    scale = Fraction(10) ** (sig_digits - 1 - exp)
    scaled = q * scale
    if direction == "down":
        mant = scaled.numerator // scaled.denominator
    else:
        mant = (scaled.numerator + scaled.denominator - 1) // scaled.denominator
        if mant == 10 ** sig_digits:
            mant //= 10
            exp += 1
    s_digits = str(mant).zfill(sig_digits)
    s = f"{s_digits[0]}.{s_digits[1:]}e{exp:+03d}"
    q_parsed = Fraction(mant, 10 ** (sig_digits - 1)) * (Fraction(10) ** exp)
    if direction == "down":
        check(q_parsed <= q, f"Directed downward formatting failed for {x} -> {s}")
    else:
        check(q_parsed >= q, f"Directed upward formatting failed for {x} -> {s}")
    return s


def frac_to_iv_scalar(q):
    f = float(q)
    check(math.isfinite(f), f"Non-finite float for {q}")
    qf = Fraction(f)
    if qf == q:
        lo, hi = f, f
    elif qf < q:
        lo, hi = f, float(np.nextafter(f, np.inf))
    else:
        lo, hi = float(np.nextafter(f, -np.inf)), f
    check(math.isfinite(lo) and math.isfinite(hi), f"Overflow enclosing {q}")
    check(Fraction(lo) <= q <= Fraction(hi), f"Enclosure failure for {q}")
    return lo, hi


class IV:
    __slots__ = ("lo", "hi")

    def __init__(self, lo, hi):
        lo = float(lo)
        hi = float(hi)
        check(math.isfinite(lo) and math.isfinite(hi), f"Non-finite IV ({lo}, {hi})")
        check(lo <= hi, f"Inverted IV ({lo} > {hi})")
        self.lo = lo
        self.hi = hi

    @staticmethod
    def from_frac(q):
        lo, hi = frac_to_iv_scalar(q)
        return IV(lo, hi)

    @staticmethod
    def from_int(k):
        check(is_exact_int(k), f"Expected int, got {k!r}")
        return IV.from_frac(Fraction(k, 1))

    def __add__(self, other):
        return IV(
            float(np.nextafter(self.lo + other.lo, -np.inf)),
            float(np.nextafter(self.hi + other.hi, np.inf)),
        )

    def __sub__(self, other):
        return IV(
            float(np.nextafter(self.lo - other.hi, -np.inf)),
            float(np.nextafter(self.hi - other.lo, np.inf)),
        )

    def __neg__(self):
        return IV(-self.hi, -self.lo)

    def __mul__(self, other):
        ps = (self.lo * other.lo, self.lo * other.hi, self.hi * other.lo, self.hi * other.hi)
        return IV(
            float(np.nextafter(min(ps), -np.inf)),
            float(np.nextafter(max(ps), np.inf)),
        )

    def __truediv__(self, other):
        check(other.lo > 0.0 or other.hi < 0.0, f"Division by interval containing 0: [{other.lo}, {other.hi}]")
        qs = (self.lo / other.lo, self.lo / other.hi, self.hi / other.lo, self.hi / other.hi)
        return IV(
            float(np.nextafter(min(qs), -np.inf)),
            float(np.nextafter(max(qs), np.inf)),
        )


IV_ZERO = IV(0.0, 0.0)
IV_ONE = IV(1.0, 1.0)
IV_HALF = IV.from_frac(Fraction(1, 2))
IV_QUARTER = IV.from_frac(Fraction(1, 4))
IV_BETA = IV.from_frac(Fraction(7, 10))


def iv_pow_int(base, k):
    check(is_exact_int(k) and k >= 0, f"Invalid exponent {k}")
    if k == 0:
        return IV_ONE
    if k == 1:
        return base
    if base.lo >= 0.0:
        r_lo, r_hi = 1.0, 1.0
        b_lo, b_hi = base.lo, base.hi
        n = k
        while n > 0:
            if n & 1:
                r_lo = max(0.0, float(np.nextafter(r_lo * b_lo, -np.inf)))
                r_hi = float(np.nextafter(r_hi * b_hi, np.inf))
            n >>= 1
            if n > 0:
                b_lo = max(0.0, float(np.nextafter(b_lo * b_lo, -np.inf)))
                b_hi = float(np.nextafter(b_hi * b_hi, np.inf))
        return IV(r_lo, r_hi)
    res = IV_ONE
    cur = base
    n = k
    while n > 0:
        if n & 1:
            res = res * cur
        n >>= 1
        if n > 0:
            cur = cur * cur
    return res


def iv_min(a, b):
    return IV(min(a.lo, b.lo), min(a.hi, b.hi))


def iv_sum_list(items):
    """Pairwise outward-rounded tree summation over a list of scalar IVs."""
    if not items:
        return IV_ZERO
    cur = list(items)
    while len(cur) > 1:
        nxt = []
        for idx in range(0, len(cur) - 1, 2):
            nxt.append(cur[idx] + cur[idx + 1])
        if len(cur) & 1:
            nxt.append(cur[-1])
        cur = nxt
    return cur[0]


# ------------------------------------------------------------------------------
# 1. Rigorous Enclosure of Campbell-Samuels Thresholds c_j (j = 1..26) & alpha
# ------------------------------------------------------------------------------
def g_j_iv(j, y_iv, K=90):
    """
    Rigorous outward-rounded enclosure of g_j(y) = sum_{i=1}^inf C(i+j, i) * (y/2)^i / i
    for exact ints j >= 1, K >= 1, and y_iv subset (0, 1), splitting at K with
    geometric tail bound:
      For i >= K: a_{i+1}/a_i = ((i+j+1)/(i+1)) * (i/(i+1)) * (y/2)
                              <= ((K+j+1)/(K+1)) * (y/2) =: rho.
      If rho.hi < 1, then 0 <= sum_{i=K+1}^inf a_i <= a_{K+1} / (1 - rho).
    """
    check(is_exact_int(j) and j >= 1, f"Invalid j={j}")
    check(is_exact_int(K) and K >= 1, f"Invalid K={K}")
    check(y_iv.lo > 0.0 and y_iv.hi < 1.0, f"y_iv out of (0,1): [{y_iv.lo}, {y_iv.hi}]")
    z_iv = y_iv * IV_HALF  # y/2
    terms = []
    raw = IV.from_int(j + 1) * z_iv
    for i in range(1, K + 1):
        terms.append(raw / IV.from_int(i))
        raw = raw * (IV.from_int(i + j + 1) / IV.from_int(i + 1)) * z_iv
    a_next = raw / IV.from_int(K + 1)
    rho = (IV.from_int(K + j + 1) / IV.from_int(K + 1)) * z_iv
    check(rho.hi < 1.0, f"Geometric tail ratio >= 1 for j={j}, K={K}: rho.hi={rho.hi}")
    tail_ub = a_next / (IV_ONE - rho)
    tail_iv = IV(0.0, tail_ub.hi)
    return iv_sum_list(terms) + tail_iv


def certify_c_j(j):
    """Locate and rigorously certify [y_lo, y_hi] containing the unique root c_j of g_j(y) = 1."""
    lo_f, hi_f = 0.0, 1.0
    for _ in range(70):
        mid = 0.5 * (lo_f + hi_f)
        s = 0.0
        raw = (j + 1) * (0.5 * mid)
        for i in range(1, 90):
            s += raw / i
            raw *= ((i + j + 1) / (i + 1)) * (0.5 * mid)
        if s < 1.0:
            lo_f = mid
        else:
            hi_f = mid
    eps = 1e-13
    y_lo = max(1e-12, lo_f - eps)
    y_hi = min(1.0 - 1e-12, hi_f + eps)
    K = max(90, 2 * j + 40)
    g_lo = g_j_iv(j, IV(y_lo, y_lo), K=K)
    g_hi = g_j_iv(j, IV(y_hi, y_hi), K=K)
    check(g_lo.hi < 1.0, f"Lower bracket failed for c_{j}: g_j({y_lo}).hi = {g_lo.hi}")
    check(g_hi.lo > 1.0, f"Upper bracket failed for c_{j}: g_j({y_hi}).lo = {g_hi.lo}")
    return IV(y_lo, y_hi)


def certify_alpha_lt_161():
    """
    Rigorously verify sum_{i=1}^29 (x^i)/(i * i!) > 1 at x = 161/200 = 0.805,
    proving alpha < 1.61 since all omitted terms are strictly positive.
    """
    x_iv = IV.from_frac(Fraction(161, 200))
    terms = []
    raw = x_iv
    for i in range(1, 30):
        terms.append(raw / IV.from_int(i))
        raw = raw * x_iv / IV.from_int(i + 1)
    s_lb = iv_sum_list(terms)
    check(s_lb.lo > 1.0, f"Failed alpha < 1.61: partial sum LB = {s_lb.lo}")
    return s_lb.lo


# ------------------------------------------------------------------------------
# 2. Binomial & Direct Tail Helpers in Outward-Rounded IV
# ------------------------------------------------------------------------------
def b_iv(u, t):
    """Exact outward-rounded IV for b(u, t) = C(u, t) * 2^{-u}."""
    if t < 0 or t > u:
        return IV_ZERO
    return IV.from_frac(Fraction(math.comb(u, t), 1 << u))


def q_binom_iv(N, m, r):
    """Exact outward-rounded IV for q(N, m, r) = Pr[Bin(N - 2m, 1/2) >= r - m]."""
    u = N - 2 * m
    k = r - m
    if k <= 0:
        return IV_ONE
    if k > u:
        return IV_ZERO
    num = sum(math.comb(u, t) for t in range(k, u + 1))
    return IV.from_frac(Fraction(num, 1 << u))


def run_all_certifications():
    t0 = time.time()
    verify_platform_ieee754()
    print("=== OUTWARD-ROUNDED IEEE-754 INTERVAL VERIFICATION (SINGLE-SAMPLE MAX-PROB) ===")
    print(f"  Platform: Python {sys.version.split()[0]}, NumPy {np.__version__}, IEEE-754 binary64 sanity-checked")

    # 1. Certify c_0..c_26
    c = [IV_ONE] + [certify_c_j(j) for j in range(1, 27)]
    max_w_frac = max(Fraction(c[j].hi) - Fraction(c[j].lo) for j in range(1, 27))
    check(max_w_frac < Fraction(201, 10 ** 15), f"max width >= 2.01e-13: {float(max_w_frac)}")
    print(f"  [1] Certified c_1..c_26 (max width <= {fmt_dec_directed(max_w_frac, 4, 'up')} < 2.01e-13)")
    for j in (1, 2, 3):
        print(f"      c_{j} in [{fmt_dec_directed(c[j].lo, 12, 'down')}, {fmt_dec_directed(c[j].hi, 12, 'up')}]")

    # 2. Lemma 4.1 & Proposition 4.3 threshold bounds
    check(Fraction(c[1].hi) < Fraction(72, 100), "c_1 < 0.72 failed")
    check(Fraction(c[2].hi) < Fraction(1, 2), "c_2 < 1/2 failed")
    check(Fraction(c[3].hi) < Fraction(2, 5), "c_3 < 2/5 failed")
    alpha_sum_lb = certify_alpha_lt_161()
    x_exp = Fraction(100625, 100000)
    exp_ub = sum(x_exp ** m / math.factorial(m) for m in range(7)) + (x_exp ** 7 / math.factorial(7)) / (1 - x_exp / 8)
    check(exp_ub < Fraction(274, 100) and exp_ub < 3, f"exp(1.00625) Taylor bound failed: {float(exp_ub)}")
    check(Fraction(c[21].hi) < Fraction(73, 1000), "c_21 < 0.073 failed")
    prod_26 = IV.from_int(26) * c[25]
    check(Fraction(prod_26.lo) > Fraction(159, 100), f"26*c_25 > 1.59 failed: {prod_26.lo}")
    print(
        f"  [2] Lemma 4.1 & threshold bounds CERTIFIED: "
        f"alpha-sum(0.805) >= {fmt_dec_directed(alpha_sum_lb, 7, 'down')} > 1, "
        f"exp(1.00625) < {fmt_dec_directed(exp_ub, 7, 'up')} < 3, "
        f"26*c_25 >= {fmt_dec_directed(prod_26.lo, 7, 'down')} > 1.59"
    )

    # 3. Proposition 4.2 (s >= 2): EXACT rational checks for r = 2..6 and r >= 7
    beta_q = Fraction(7, 10)
    a2_q = Fraction(10, 13)
    rho_q = Fraction(3, 4)
    paper_r_bounds = {
        2: (Fraction(3080, 10000), Fraction(2659, 10000)),
        3: (Fraction(3592, 10000), Fraction(2860, 10000)),
        4: (Fraction(3925, 10000), Fraction(2841, 10000)),
        5: (Fraction(4137, 10000), Fraction(2747, 10000)),
        6: (Fraction(4266, 10000), Fraction(2641, 10000)),
    }
    for r in range(2, 7):
        lhs_q = a2_q * ((1 - beta_q ** r) - (1 - beta_q ** (r + 1)) * Fraction(r - 1, r + 1) * Fraction(1, 2))
        rhs_q = (1 - a2_q * (1 - beta_q ** r)) * (1 - rho_q ** r)
        p_lhs, p_rhs = paper_r_bounds[r]
        check(lhs_q > p_lhs and p_lhs > p_rhs and p_rhs > rhs_q, f"s>=2 exact rational check failed at r={r}")
    r7_q = a2_q * (2 * (1 - beta_q ** 7) - Fraction(1, 2))
    check(r7_q > Fraction(1027, 1000) and r7_q > 1, f"s>=2 r>=7 exact rational check failed: {float(r7_q)}")
    print(f"  [3] Proposition 4.2 (s >= 2) exact rational checks r=2..6 and r>=7 CERTIFIED (r=7 LHS >= {fmt_dec_directed(r7_q, 7, 'down')} > 1)")

    # Helper functions for Proposition 4.3 (s = 1)
    a2_iv = (IV_ONE - c[2]) / (IV_ONE - IV_BETA * c[2])
    check(Fraction(a2_iv.lo) > Fraction(10, 13), "a_2 > 10/13 failed")

    def f_iv(j, r):
        return (iv_pow_int(c[j], r) - iv_pow_int(c[j + 1], r)) / IV.from_int(r * (r - 1))

    def L_iv(j, r):
        if j < 2 or r < 2:
            return IV_ZERO
        coef = (IV_ONE - c[j]) / (IV_ONE - IV_BETA * c[j])
        return IV_HALF * coef * (IV_ONE - iv_pow_int(IV_BETA, r)) * iv_pow_int(c[j], r) / IV.from_int(r * (r - 1))

    def L_tilde_iv(j, r):
        return IV_HALF * a2_iv * (IV_ONE - iv_pow_int(IV_BETA, r)) * iv_pow_int(c[j], r) / IV.from_int(r * (r - 1))

    def H_iv(j, r):
        return iv_pow_int(c[j], r) / IV.from_int((j + 2) * (r - 1))

    def M_iv(j, r):
        return iv_min(L_tilde_iv(j, r), H_iv(j, r))

    # 4. Proposition 4.3 Pascal boundary checks: k = 4, 5, 6 (left) and k = 4, k >= 5 (right)
    for k in (4, 5, 6):
        pos0 = IV_QUARTER * (c[k - 1] - c[k]) + IV_QUARTER * f_iv(k - 2, 2)
        rhs = IV_HALF * M_iv(k - 1, 2)
        check((pos0 - rhs).lo > 0.0, f"Left boundary k={k} failed")
    pos_u4 = IV_QUARTER * (f_iv(0, 4) - f_iv(1, 3))
    rhs_u4 = IV_HALF * M_iv(2, 3)
    check((pos_u4 - rhs_u4).lo > 0.0, "Right boundary k=4 failed")
    # Exact rational right boundary for k >= 5: 0.72^4 * (1 + 0.72) < 0.463 < 3/5
    c1_q = Fraction(72, 100)
    rb5_q = (c1_q ** 4) * (1 + c1_q)
    check(rb5_q < Fraction(463, 1000) and rb5_q < Fraction(3, 5), f"Right boundary k>=5 failed: {float(rb5_q)}")
    print("  [4] Proposition 4.3 (s = 1) Pascal boundary checks k=4,5,6 and k>=5 CERTIFIED")

    # 5. Proposition 4.3 Step 4A: v = 26 analytic base case for ALL v >= 26
    a21_iv = (IV_ONE - c[21]) / (IV_ONE - IV_BETA * c[21])
    check(Fraction(a21_iv.lo) > Fraction(97, 100), f"a_21 > 0.97 failed: {a21_iv.lo}")
    v26_terms = [IV.from_frac(Fraction(-3, 20))]
    c159 = IV.from_frac(Fraction(159, 100))
    c097 = IV.from_frac(Fraction(97, 100))
    for t in range(1, 5):
        fac1 = IV.from_frac(Fraction(math.comb(24, t), 26 ** t))
        fac2 = iv_pow_int(c159, t) / IV.from_int(t)
        inner = (c097 * IV_HALF) * (IV_ONE - iv_pow_int(IV_BETA, t + 1)) / IV.from_int(t + 1) - IV.from_frac(Fraction(1, 27 - t))
        check(inner.lo > 0.0, f"v=26 inner factor not positive at t={t}: {inner.lo}")
        v26_terms.append(fac1 * fac2 * inner)
    v26_sum = iv_sum_list(v26_terms)
    check(Fraction(v26_sum.lo) > Fraction(184105, 10 ** 7), f"v >= 26 analytic check failed: {v26_sum.lo}")
    print(f"  [5] All v >= 26 analytic base check CERTIFIED: scaled LB at v=26 >= +{fmt_dec_directed(v26_sum.lo, 7, 'down')} > 0.0184105 > 0")

    # 6. Proposition 4.3 Step 4B: ALL 24 finite base cases B_lb(v) > 0 for 2 <= v <= 25
    lam26 = iv_sum_list([b_iv(24, t) * M_iv(25 - t, 1 + t) for t in range(1, 24)])
    check(Fraction(lam26.lo) >= Fraction(37825, 10 ** 14) and Fraction(lam26.hi) <= Fraction(37827, 10 ** 14),
          f"Lambda_1^M(26) outside [3.7825e-10, 3.7827e-10]: [{lam26.lo}, {lam26.hi}]")

    # Compute D_{k, 1} = DeltaPhi_k(1) - DeltaPhi_k(0) via Lemma 2.2 AND cross-check via direct q(k,m,r)
    dphi = {}
    for k in range(2, 26):
        u = k - 2
        terms = [IV_QUARTER * (c[k - 1] - c[k]) * (b_iv(u, 0) - b_iv(u, -1))]
        for r in range(2, k + 1):
            dq = IV_QUARTER * (b_iv(u, r - 1) - b_iv(u, r - 2))
            terms.append(-(f_iv(k - r, r) * dq))
        dphi[k] = iv_sum_list(terms)
        # Independent cross-check via direct Phi_k(c, 1) - Phi_k(c, 0)
        direct_terms = [(c[k - 1] - c[k]) * (q_binom_iv(k, 1, 1) - q_binom_iv(k, 0, 1))]
        for r in range(2, k + 1):
            direct_terms.append(-(f_iv(k - r, r) * (q_binom_iv(k, 1, r) - q_binom_iv(k, 0, r))))
        dphi_direct = iv_sum_list(direct_terms)
        check(dphi[k].lo <= dphi_direct.hi and dphi_direct.lo <= dphi[k].hi, f"dphi cross-check mismatch at k={k}")

    psi1 = {}
    for v in range(2, 26):
        u = v - 2
        terms = []
        if v >= 3:
            terms.append(-(IV.from_frac(Fraction(3, 20)) * c[v - 1] * IV.from_frac(Fraction(1, 1 << u))))
        for t in range(1, u + 1):
            r = 1 + t
            j = v - r
            if j >= 2 and r >= 2:
                terms.append(b_iv(u, t) * L_iv(j, r))
        psi1[v] = iv_sum_list(terms)

    print(
        f"  [6] Certifying all 24 finite base cases 2 <= v <= 25 "
        f"(Lambda_1^M(26) in [{fmt_dec_directed(lam26.lo, 6, 'down')}, {fmt_dec_directed(lam26.hi, 6, 'up')}]):"
    )
    min_b_lo = float("inf")
    worst_v = -1
    worst_w = Fraction(0)
    for v in range(2, 26):
        tail_sum = iv_sum_list([dphi[k] for k in range(v, 26)])
        b_lb = psi1[v] + tail_sum - lam26
        check(b_lb.lo > 0.0, f"Base case v={v} FAILED: b_lb.lo={b_lb.lo}")
        w_frac = Fraction(b_lb.hi) - Fraction(b_lb.lo)
        if b_lb.lo < min_b_lo:
            min_b_lo = b_lb.lo
            worst_v = v
            worst_w = w_frac
        print(
            f"      v={v:2d}: B_lb(v) >= +{fmt_dec_directed(b_lb.lo, 7, 'down')}  "
            f"(width <= {fmt_dec_directed(w_frac, 3, 'up')})"
        )
    check(Fraction(min_b_lo) >= Fraction(7198654, 10 ** 16), f"min B_lb(v) below 7.198654e-10: {min_b_lo}")
    check(worst_w < Fraction(626, 10 ** 22), f"v=25 width >= 6.26e-20: {float(worst_w)}")

    print(f"\n=== ALL FINITE NUMERICAL CERTIFICATES PASSED ({time.time() - t0:.3f}s) ===")
    print(f"  Verified: c_1..c_26 root enclosures, Lemma 4.1 bounds, Prop. 4.2 exact rational checks,")
    print(f"            Prop. 4.3 boundary checks, v=26 base check, and all 24 base cases 2 <= v <= 25.")
    print(f"  Minimum certified B_lb(v).lo: +{fmt_dec_directed(min_b_lo, 7, 'down')} (at v={worst_v}, width <= {fmt_dec_directed(worst_w, 3, 'up')}) > 0.")
    print("  Combined with the analytic proof in main.tex, this establishes Theorem 1.1.")


if __name__ == "__main__":
    run_all_certifications()

